On the lower bound of the refined Bessis--Moussa--Villani conjecture: proof of the cases S_{6,3} and S_{7,3} for 3x3 matrices

For Hermitian matrices $\alpha,\beta$ let $\A_{n,m}(e^\alpha,e^\beta)$ be the average of the traces of all words with $n$ letters $e^\alpha$ and $m$ letters $e^\beta$. The refined Bessis--Moussa--Villani conjecture contains the lower bound $\A_{n,m}(e^\alpha,e^\beta)\ge\Tr e^{n\alpha+m\beta}$ (Tr denotes the trace), which for $n=m=1$ is the Golden--Thompson inequality. We prove this lower bound for all $n+m\le7$ when the matrices have size at most three, and for $\min(n,m)\le2$ in every dimension. In all these cases we prove the stronger inequality $\A_{n,m}(A,B)\ge\Tr(A^{n/m}B)^m$ for positive semidefinite $A,B$, or its mirror image with the roles of $A$ and $B$ exchanged; the lower bound of the refined conjecture follows from the Araki--Lieb--Thirring inequality. The cases with three letters $B$ in dimension three, $(n,m)=(3,3)$ and $(4,3)$, are reduced by an exact identity and the inequality of arithmetic and geometric means to a polynomial inequality in two variables, which is certified in exact rational arithmetic by Bernstein expansion on three boxes. The certificate is a short program in the ancillary files.

==> bmv_certificate.py <==
"""Exact certificate for the polynomial inequality R_n(X,Y) >= 0 on 0 <= X <= Y <= 1, n = 3 or 4.
Usage:  python3 bmv_certificate.py 3     (case (n,m) = (3,3), word sum S_{6,3})
        python3 bmv_certificate.py 4     (case (n,m) = (4,3), word sum S_{7,3})
Pure Python 3 (fractions), no external packages; all arithmetic is exact.
Polynomials in (X,Y) are dicts {(i,j): Fraction} meaning sum c * X^i * Y^j.
Variables: x = X^k, y = Y^k with k = 1 for n = 3 and k = 3 for n = 4 (cube roots)."""
import sys
from fractions import Fraction as Fr
from math import comb

n = int(sys.argv[1]) if len(sys.argv) > 1 else 4
assert n in (3, 4)
k_ = 1 if n % 3 == 0 else 3          # x = X^k_
N = comb(n + 2, 2)                    # number of compositions of n into 3 parts

def add(p, q, s=1):
    r = dict(p)
    for k, v in q.items():
        r[k] = r.get(k, 0) + s * v
    return {k: v for k, v in r.items() if v != 0}

def mul(p, q):
    r = {}
    for (i, j), v in p.items():
        for (k, l), w in q.items():
            r[(i + k, j + l)] = r.get((i + k, j + l), 0) + v * w
    return {k: v for k, v in r.items() if v != 0}

def mono(c, i, j):
    return {(i, j): Fr(c)}

def Fcube(e1, e2, e3):
    """Delta(P^k,Q^k,R^k) for monomials P,Q,R given by exponent pairs, where
    Delta(x,y,z) = h_n(x,y,z)/N - (xyz)^(n/3)."""
    f = {}
    for i in range(n + 1):
        for j in range(n + 1 - i):
            l = n - i - j
            e = (k_ * (i * e1[0] + j * e2[0] + l * e3[0]), k_ * (i * e1[1] + j * e2[1] + l * e3[1]))
            f = add(f, {e: Fr(1, N)})
    c = k_ * n // 3
    e = (c * (e1[0] + e2[0] + e3[0]), c * (e1[1] + e2[1] + e3[1]))
    return add(f, {e: Fr(1)}, -1)

X, Y, ONE = (1, 0), (0, 1), (0, 0)
u   = Fcube(X, X, ONE)      # F(x,x,1)
v   = Fcube(Y, Y, ONE)      # F(y,y,1)
F0  = Fcube(X, Y, ONE)      # F(x,y,1)
Q   = add(mul(Fcube(Y, Y, X), Fcube(ONE, ONE, X)), mul(Fcube(X, X, Y), Fcube(ONE, ONE, Y)))
D   = add(mul(F0, F0), mul(u, v), -1)
uv  = add(u, v)
T   = add(mul(F0, uv), mul(mono(2, 0, 0), mul(u, v)))
P   = add(mul(Q, mul(T, T)), mul(mul(D, D), mul(uv, uv)), -1)

def div_linear(p, root_is_X):
    """exact division of p by (Y - X) (root_is_X=True) or by (1 - Y) (False)."""
    # write p as polynomial in Y with coefficients in X; synthetic division by (Y - c)
    deg = max(j for i, j in p)
    coef = [{} for _ in range(deg + 1)]
    for (i, j), w in p.items():
        coef[j][(i, 0)] = w
    c = {(1, 0): Fr(1)} if root_is_X else {(0, 0): Fr(1)}
    q = [None] * deg
    carry = {}
    for j in range(deg, 0, -1):
        carry = add(coef[j], mul(carry, c))
        q[j - 1] = carry
    rem = add(coef[0], mul(carry, c))
    assert not rem, "not divisible"
    out = {}
    for j, cj in enumerate(q):
        for (i, _), w in cj.items():
            out[(i, j)] = w
    if not root_is_X:            # p = (Y-1) q  ->  p/(1-Y) = -q
        out = {k: -w for k, w in out.items()}
    return out

R = P
for _ in range(2):
    R = div_linear(R, True)
    R = div_linear(R, False)
assert add(mul(mul(mul(add(mono(1,0,1),mono(-1,1,0)),add(mono(1,0,1),mono(-1,1,0))),
               mul(add(mono(1,0,0),mono(-1,0,1)),add(mono(1,0,0),mono(-1,0,1)))), R), P, -1) == {}
print("n =", n, " deg P =", max(i + j for i, j in P), " deg R =", max(i + j for i, j in R), " terms R:", len(R))

# ---------- Bernstein coefficients on a box ----------
def grid(p):
    n = max(i for i, j in p); m = max(j for i, j in p)
    g = [[Fr(0)] * (m + 1) for _ in range(n + 1)]
    for (i, j), w in p.items():
        g[i][j] = Fr(w)
    return g

def shift(a, t0, h):                      # coefficients of p(t0 + h s) in s
    b = list(a); n = len(b) - 1
    for k in range(n):
        for i in range(n - 1, k - 1, -1):
            b[i] += t0 * b[i + 1]
    return [b[i] * h ** i for i in range(n + 1)]

def bern(a):                              # power basis on [0,1] -> Bernstein basis
    n = len(a) - 1
    return [sum(Fr(comb(k, i), comb(n, i)) * a[i] for i in range(k + 1)) for k in range(n + 1)]

def bernstein_min(p, u0, u1, v0, v1):
    g = grid(p)
    cols = [bern(shift([g[i][j] for i in range(len(g))], u0, u1 - u0)) for j in range(len(g[0]))]
    g = [[cols[j][i] for j in range(len(cols))] for i in range(len(g))]
    g = [bern(shift(row, v0, v1 - v0)) for row in g]
    return min(min(row) for row in g)

# ---------- the three charts ----------
# Region II (Y <= 1/2):  X = r Y,  R(rY, Y) / Y^L  on  (r,Y) in [0,1] x [0,1/2],  L = lowest degree of R
L = min(i + j for i, j in R)
print("lowest total degree of R (order of the zero at (0,0)):", L)
C1 = {}
for (i, j), w in R.items():
    C1[(i, i + j - L)] = C1.get((i, i + j - L), 0) + w
# Region III (X <= 1/2 <= Y): R itself on (X,Y) in [0,1/2] x [1/2,1]
# Region I (X >= 1/2): a = Y - X, b = 1 - Y, a = s t, b = s (1-t); R / s^md on (s,t) in [0,1/2] x [0,1]
g = grid(R)
g = [shift(row, Fr(1), Fr(1)) for row in g]                                   # Y -> 1 + Y'
cols = [shift([g[i][j] for i in range(len(g))], Fr(1), Fr(1)) for j in range(len(g[0]))]  # X -> 1 + X'
g = [[cols[j][i] for j in range(len(cols))] for i in range(len(g))]
AB = {}
for i, row in enumerate(g):                 # X' = -(a+b), Y' = -b
    for j, w in enumerate(row):
        if w == 0: continue
        for k in range(i + 1):
            key = (k, i - k + j)
            AB[key] = AB.get(key, 0) + (-1) ** (i + j) * comb(i, k) * w
AB = {k: w for k, w in AB.items() if w != 0}
md = min(i + j for i, j in AB)
print("order of the zero of R at (1,1) in (a,b):", md)
ST = {}
for (p_, q_), w in AB.items():
    for l in range(q_ + 1):
        key = (p_ + q_ - md, p_ + l)
        ST[key] = ST.get(key, 0) + w * comb(q_, l) * (-1) ** l
ST = {k: w for k, w in ST.items() if w != 0}

h = Fr(1, 2)
res = [("II : (r,Y) in [0,1]x[0,1/2], R(rY,Y)/Y^L", bernstein_min(C1, Fr(0), Fr(1), Fr(0), h)),
       ("III: (X,Y) in [0,1/2]x[1/2,1], R(X,Y)   ", bernstein_min(R, Fr(0), h, h, Fr(1))),
       ("I  : (s,t) in [0,1/2]x[0,1], R/s^md     ", bernstein_min(ST, Fr(0), h, Fr(0), Fr(1)))]
for name, mn in res:
    print(name, " smallest Bernstein coefficient =", mn, "=", float(mn), " positive:", mn > 0)
print("CERTIFIED" if all(mn > 0 for _, mn in res) else "FAILED")


==> numerical_checks.py <==
"""Numerical consistency checks (not part of the proof); requires numpy.
(1) Word sums S_{n+3,3} for (n,3) = (3,3), (4,3), d = 3: the identity of Proposition 2 and the inequality
    (1/C(n+3,3)) Tr S_{n+3,3}(A,B) >= Tr (A^{n/3} B)^3.
(2) d = 2, all n,m <= 5: (1/C(n+m,m)) Tr S_{n+m,m}(A,B) >= Tr (A^{n/m} B)^m  (Proposition 1)."""
import itertools
from math import comb
import numpy as np

rng = np.random.default_rng(2026)

def psd(d, s=1.0):
    M = rng.normal(size=(d, d)) + 1j * rng.normal(size=(d, d))
    return (M @ M.conj().T) * s

def mpow(A, s):
    w, V = np.linalg.eigh(A)
    return (V * np.maximum(w, 0) ** s) @ V.conj().T

def word_avg(A, B, n, m):
    p = n + m; tot = 0
    for pos in itertools.combinations(range(p), m):
        W = np.eye(len(A), dtype=complex)
        for k in range(p):
            W = W @ (B if k in pos else A)
        tot += np.trace(W)
    return (tot / comb(p, m)).real

def Delta(x, y, z, n):
    h = sum(x ** i * y ** j * z ** (n - i - j) for i in range(n + 1) for j in range(n + 1 - i))
    return h / comb(n + 2, 2) - (x * y * z) ** (n / 3)

for n in (3, 4):
    err = 0; worst = np.inf
    for _ in range(300):
        A = psd(3, rng.choice([.3, 1, 3])); B = psd(3, rng.choice([.3, 1, 3]))
        lhs = word_avg(A, B, n, 3); ev = np.trace(np.linalg.matrix_power(mpow(A, n / 3) @ B, 3)).real
        a, V = np.linalg.eigh(A); Bt = V.conj().T @ B @ V
        rhs = sum(3 * Bt[i, i].real * abs(Bt[i, k]) ** 2 * Delta(a[i], a[i], a[k], n)
                  for i in range(3) for k in range(3) if i != k)
        rhs += 6 * (Bt[0, 1] * Bt[1, 2] * Bt[2, 0]).real * Delta(a[0], a[1], a[2], n)
        err = max(err, abs((lhs - ev) - rhs) / abs(lhs)); worst = min(worst, (lhs - ev) / abs(lhs))
    print(f"(1) n={n}: max rel. error of identity {err:.1e};  min (avg - evenly spread)/avg = {worst:.3e}")

worst = np.inf
for _ in range(200):
    A = psd(2, rng.choice([.3, 1, 3])); B = psd(2, rng.choice([.3, 1, 3]))
    for n in range(1, 6):
        for m in range(1, 6):
            lhs = word_avg(A, B, n, m)
            ev = np.trace(np.linalg.matrix_power(mpow(A, n / m) @ B, m)).real
            worst = min(worst, (lhs - ev) / abs(lhs))
print(f"(2) d=2: min (avg - evenly spread)/avg over n,m<=5: {worst:.3e}")


==> sympy_crosscheck.py <==
"""Independent cross-check of the certificate with the computer-algebra system SymPy.

Usage:  python3 sympy_crosscheck.py 3      (case (n,m) = (3,3))
        python3 sympy_crosscheck.py 4      (case (n,m) = (4,3); about 15 minutes)

The script rebuilds, with SymPy's own polynomial arithmetic and independently of
bmv_certificate.py, the polynomial P_n of Section 4, divides it by (Y-X)^2 (1-Y)^2,
determines the orders omega_0, omega_1 of the zeros of R_n at (0,0) and (1,1),
forms the three chart polynomials of Lemma 7 by symbolic substitution, and prints
the smallest Bernstein coefficient on each box.  If bmv_certificate.py is in the
same folder, it also compares R_n coefficient by coefficient.
Requires: Python 3, sympy.
"""
import sys
import os
from fractions import Fraction
from math import comb
from sympy import symbols, Rational, binomial, expand, Poly, div, cancel

n = int(sys.argv[1]) if len(sys.argv) > 1 else 3
assert n in (3, 4)
k = 1 if n == 3 else 3            # x = X^k, y = Y^k
N = binomial(n + 2, 2)
X, Y, a, b, s, t, r = symbols('X Y a b s t r')


def Delta(P, Q, R):
    """Delta(P^k, Q^k, R^k) with Delta(x,y,z) = h_n(x,y,z)/N - (xyz)^(n/3)."""
    h = sum((P ** k) ** c1 * (Q ** k) ** c2 * (R ** k) ** (n - c1 - c2)
            for c1 in range(n + 1) for c2 in range(n + 1 - c1))
    return expand(h / N - (P * Q * R) ** (k * n // 3))


dx, dy, D0 = Delta(X, X, 1), Delta(Y, Y, 1), Delta(X, Y, 1)
Q = expand(Delta(Y, Y, X) * Delta(1, 1, X) + Delta(X, X, Y) * Delta(1, 1, Y))
D = expand(D0 ** 2 - dx * dy)
Tp = expand(D0 * (dx + dy) + 2 * dx * dy)
P = Poly(expand(Q * Tp ** 2 - D ** 2 * (dx + dy) ** 2), X, Y)
print(f"n = {n}: total degree of P_n = {P.total_degree()}")

R, rem = div(P, Poly(expand((Y - X) ** 2 * (1 - Y) ** 2), X, Y))
assert rem.is_zero, "P_n is not divisible by (Y-X)^2 (1-Y)^2"
print(f"P_n = (Y-X)^2 (1-Y)^2 R_n;  total degree of R_n = {R.total_degree()}, nonzero coefficients = {len(R.terms())}")

om0 = min(sum(m) for m, _ in R.terms())
Rab = Poly(expand(R.as_expr().subs({X: 1 - a - b, Y: 1 - b}, simultaneous=True)), a, b)
om1 = min(sum(m) for m, _ in Rab.terms())
print(f"omega_0 (zero at (0,0)) = {om0},  omega_1 (zero at (1,1), in a=Y-X, b=1-Y) = {om1}")

# optional comparison with the pure-Python certificate
here = os.path.dirname(os.path.abspath(__file__))
cert = os.path.join(here, "bmv_certificate.py")
if os.path.exists(cert):
    src = open(cert).read()
    g = {}
    argv, sys.argv = sys.argv, ["bmv_certificate.py", str(n)]
    exec(src[:src.index('print("n ="')], g)
    sys.argv = argv
    mine = {m: c for m, c in R.terms()}
    same = set(mine) == set(g["R"]) and all(
        Rational(g["R"][m].numerator, g["R"][m].denominator) == mine[m] for m in mine)
    print("R_n identical to the one built by bmv_certificate.py:", same)


def bernstein_min(expr, u, v, u0, u1, v0, v1):
    """Smallest tensor-product Bernstein coefficient of expr(u,v) on [u0,u1] x [v0,v1]."""
    p = Poly(expand(expr.subs({u: u0 + (u1 - u0) * u, v: v0 + (v1 - v0) * v}, simultaneous=True)), u, v)
    du, dv = p.degree(u), p.degree(v)
    c = [[Fraction(0)] * (dv + 1) for _ in range(du + 1)]
    for (i, j), w in p.terms():
        c[i][j] = Fraction(int(w.p), int(w.q))
    # b_I = sum_{i<=I} C(I,i)/C(du,i) a_i, first in u, then in v
    c = [[sum(Fraction(comb(I, i), comb(du, i)) * c[i][j] for i in range(I + 1)) for j in range(dv + 1)]
         for I in range(du + 1)]
    c = [[sum(Fraction(comb(J, j), comb(dv, j)) * row[j] for j in range(J + 1)) for J in range(dv + 1)]
         for row in c]
    return min(min(row) for row in c)


half = Rational(1, 2)
charts = [
    ("I   (s,t) in [0,1/2]x[0,1],  R/s^omega_1",
     cancel(Rab.as_expr().subs({a: s * t, b: s * (1 - t)}, simultaneous=True) / s ** om1), s, t, (0, half, 0, 1)),
    ("II  (r,Y) in [0,1]x[0,1/2],  R(rY,Y)/Y^omega_0",
     cancel(R.as_expr().subs(X, r * Y) / Y ** om0), r, Y, (0, 1, 0, half)),
    ("III (X,Y) in [0,1/2]x[1/2,1], R", R.as_expr(), X, Y, (0, half, half, 1)),
]
ok = True
for name, e, u, v, box in charts:
    m = bernstein_min(e, u, v, *box)
    ok &= m > 0
    print(f"chart {name}: smallest Bernstein coefficient = {m} = {float(m):.6e}")
print("ALL BERNSTEIN COEFFICIENTS POSITIVE" if ok else "FAILED")

